Fast simulation of detector effects in Rivet

We describe the design and implementation of detector-bias emulation in the Rivet MC event analysis system. Implemented using C++ efficiency and kinematic smearing functors, it allows detector effects to be specified within an analysis routine, customised to the exact phase-space and reconstruction working points of the analysis. A set of standard detector functions for the physics objects of Runs 1 and 2 of the ATLAS and CMS experiments is also provided. Finally, as jet substructure is an important class of physics observable usually considered to require an explicit detector simulation, we demonstrate that a smearing approach, tuned to available substructure data and implemented in Rivet, can accurately reproduce jet-structure biases observed by ATLAS.

==> anc/ATLAS_TEST.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/TauFinder.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/Smearing.hh"
#include "Rivet/Projections/MissingMomentum.hh"

namespace Rivet {


  struct IsolatedRel {
    IsolatedRel(const Particles& isoparticles, double dr, double threshold)
      : particles(isoparticles), dR(dr), ptrelmax(threshold) {    }
    bool operator() (const ParticleBase& p) const {
      double sumpt = 0;
      for (const Particle& ip : particles)
        if (deltaR(p, ip) < dR) sumpt += ip.pT();
      const double ptrel = (sumpt - p.pT()) / p.pT();
      //cout << "ISO: " << p << " -> " << ptrel << endl;
      return ptrel < ptrelmax;
    }
    const Particles& particles;
    const double dR;
    const double ptrelmax;
  };
  using isolatedRel = IsolatedRel;


  /// @brief Delphes/Rivet smearing-comparison analysis
  class ATLAS_TEST : public Analysis {
  public:

    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(ATLAS_TEST);

    // Maximum eta of the detector
    static constexpr double MAXETA = 5.0;

    /// @name Analysis methods
    //@{

    /// Book histograms and initialise projections before the run
    void init() {

      // Initialise and register projections
      FinalState clusters(Cuts::abseta < MAXETA && Cuts::pT > 0.5*GeV);
      FinalState telecs(Cuts::abspid == PID::ELECTRON);
      SmearedParticles relecs(telecs, ELECTRON_EFF_ATLAS_RUN2_MEDIUM, ELECTRON_SMEAR_ATLAS_RUN2);
      FinalState tmuons(Cuts::abspid == PID::MUON);
      SmearedParticles rmuons(tmuons, MUON_EFF_ATLAS_RUN2, MUON_SMEAR_ATLAS_RUN2);
      //
      // TauFinder ttaus(TauFinder::DecayMode::HADRONIC);
      // SmearedParticles rtaus(ttaus, TAU_EFF_ATLAS_RUN2, TAU_SMEAR_ATLAS_RUN2);
      //
      FinalState tphotons(Cuts::abspid == PID::PHOTON);
      SmearedParticles rphotons(tphotons, PHOTON_EFF_ATLAS_RUN2, PHOTON_SMEAR_ATLAS_RUN2);
      //
      FastJets tjets(FinalState(), FastJets::ANTIKT, 0.4);
      SmearedJets rjets(tjets, JET_SMEAR_ATLAS_RUN2, JET_BTAG_ATLAS_RUN1);
      // FastJets ttaujets(FinalState(Cuts::pid == 0), FastJets::ANTIKT, 0.4); //< engineered to return empty: there are no truth fakes
      SmearedJets rtaujets(tjets, JET_SMEAR_ATLAS_RUN2, JET_EFF_ZERO, JET_EFF_ZERO, TAUJET_EFF_ATLAS_RUN2);
      //
      MissingMomentum tmet(FinalState(Cuts::abspid != PID::MUON));
      SmearedMET rmet(tmet, MET_SMEAR_ATLAS_RUN2);

      RECO = getEnvParam<bool>("ATLAS_TEST_RECO", true);
      ISO = getEnvParam<bool>("ATLAS_TEST_ISO", true);
      MSG_INFO("Reco mode = " << std::boolalpha << RECO);
      MSG_INFO("Iso mode = " << std::boolalpha << ISO);
      //
      declare(clusters, "Clusters");
      if (RECO) {
        declare(relecs, "Elecs");
        declare(rmuons, "Muons");
        // declare(rtaus, "Taus");
        declare(rtaujets, "Taus");
        declare(rphotons, "Photons");
        declare(rjets, "Jets");
        declare(rmet, "MET");
      } else {
        declare(telecs, "Elecs");
        declare(tmuons, "Muons");
        // declare(ttaus, "Taus");
        declare(tjets, "Taus");
        declare(tphotons, "Photons");
        declare(tjets, "Jets");
        declare(tmet, "MET");
      }

      // Book histograms
      book(h_elec_n,      "elec_n", 8, -0.5, 7.5);
      book(h_elec_pt,     "elec_pt", logspace(50, 1, 100));
      book(h_elec_pt1,    "elec_pt1", logspace(50, 1, 100));
      book(h_elec_eta,    "elec_eta", 50, 0, 5);
      book(h_elec_eta1,   "elec_eta1", 50, 0, 5);
      //
      book(h_muon_n,      "muon_n", 8, -0.5, 7.5);
      book(h_muon_pt,     "muon_pt", logspace(50, 1, 100));
      book(h_muon_pt1,    "muon_pt1", logspace(50, 1, 100));
      book(h_muon_eta,    "muon_eta", 50, 0, 5);
      book(h_muon_eta1,   "muon_eta1", 50, 0, 5);
      //
      book(h_tau_n,       "tau_n", 8, -0.5, 7.5);
      book(h_tau_pt,      "tau_pt", logspace(50, 1, 100));
      book(h_tau_pt1,     "tau_pt1", logspace(50, 1, 100));
      book(h_tau_eta,     "tau_eta", 50, 0, 5);
      book(h_tau_eta1,    "tau_eta1", 50, 0, 5);
      //
      book(h_photon_n,    "photon_n", 8, -0.5, 7.5);
      book(h_photon_pt,   "photon_pt", logspace(50, 1, 100));
      book(h_photon_pt1,  "photon_pt1", logspace(50, 1, 100));
      book(h_photon_eta,  "photon_eta", 50, 0, 5);
      book(h_photon_eta1, "photon_eta1", 50, 0, 5);
      //
      book(h_jets_n,      "jets_n", 8, -0.5, 7.5);
      book(h_jets_pt,     "jets_pt", logspace(50, 1, 100));
      book(h_jets_pt1,    "jets_pt1", logspace(50, 1, 100));
      book(h_jets_eta,    "jets_eta", 50, 0, 5);
      book(h_jets_eta1,   "jets_eta1", 50, 0, 5);
      //
      book(h_bjets_n,     "bjets_n", 8, -0.5, 7.5);
      book(h_bjets_pt,    "bjets_pt", logspace(50, 1, 100));
      book(h_bjets_pt1,   "bjets_pt1", logspace(50, 1, 100));
      book(h_bjets_eta,   "bjets_eta", 50, 0, 5);
      book(h_bjets_eta1,  "bjets_eta1", 50, 0, 5);
      //
      book(h_met, "met", logspace(50, 1, 100));
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {

      // Get physics objects
      Particles elecs = apply<ParticleFinder>(event, "Elecs").particlesByPt(Cuts::pT > 10*GeV);
      Particles muons = apply<ParticleFinder>(event, "Muons").particlesByPt(Cuts::pT > 10*GeV);
      // Particles taus = apply<ParticleFinder>(event, "Taus").particlesByPt(Cuts::pT > 20*GeV);
      Particles photons = apply<ParticleFinder>(event, "Photons").particlesByPt(Cuts::pT > 10*GeV);
      Jets jets = apply<JetAlg>(event, "Jets").jetsByPt(Cuts::pT > 20*GeV);
      Jets bjets = select(jets, hasBTag(Cuts::pT > 5*GeV));
      Jets taujets = apply<JetAlg>(event, "Taus").jetsByPt(Cuts::pT > 20*GeV);
      if (RECO) {
        // Use all: tag already used for reco eff
      } else {
        iselect(taujets, hasTauTag(Cuts::pT > 10*GeV));
      }

      // Isolation
      if (ISO) {
        MSG_DEBUG("PreISO:  " << elecs.size() << ", " << muons.size() << ", " << jets.size() << ", " << bjets.size());
        const Particles clusters = apply<FinalState>(event, "Clusters").particles();
        iselect(elecs, isolatedRel(clusters, 0.5, 0.12));
        iselect(muons, isolatedRel(clusters, 0.5, 0.25));
        const Particles leps = elecs + muons;
        //ifilter_select(taujets, isolatedRel(clusters, 0.5, 0.25));
        ifilter_select(photons, isolatedRel(clusters, 0.5, 0.25));
        idiscardIfAnyDeltaRLess(jets, leps, 0.5);
        idiscardIfAnyDeltaRLess(bjets, leps, 0.5);
        idiscardIfAnyDeltaRLess(taujets, leps, 0.3);
        // MSG_INFO(taujets);
        idiscardIfAnyDeltaRLess(photons, leps, 0.5);
        MSG_DEBUG("PostISO: " << elecs.size() << ", " << muons.size() << ", " << jets.size() << ", " << bjets.size());
      }

      // FourMomenta alltaus = taus.moms() + taufakes.moms();

      // Electrons
      h_elec_n->fill(elecs.size());
      size_t ielec = 0;
      for (const Particle& e : elecs) {
        h_elec_pt->fill(e.pT()/GeV);
        h_elec_eta->fill(e.abseta());
        if (ielec++ == 0) {
          h_elec_pt1->fill(e.pT()/GeV);
          h_elec_eta1->fill(e.abseta());
        }
      }

      // Muons
      h_muon_n->fill(muons.size());
      size_t imuon = 0;
      for (const Particle& m : muons) {
        h_muon_pt->fill(m.pT()/GeV);
        h_muon_eta->fill(m.abseta());
        if (imuon++ == 0) {
          h_muon_pt1->fill(m.pT()/GeV);
          h_muon_eta1->fill(m.abseta());
        }
      }

      // Taus
      h_tau_n->fill(taujets.size());
      size_t itau = 0;
      for (const Jet& t : taujets) {
        h_tau_pt->fill(t.pT()/GeV);
        h_tau_eta->fill(t.abseta());
        if (itau++ == 0) {
          h_tau_pt1->fill(t.pT()/GeV);
          h_tau_eta1->fill(t.abseta());
        }
      }

      // Photons
      h_photon_n->fill(photons.size());
      size_t iphoton = 0;
      for (const Particle& y : photons) {
        h_photon_pt->fill(y.pT()/GeV);
        h_photon_eta->fill(y.abseta());
        if (iphoton++ == 0) {
          h_photon_pt1->fill(y.pT()/GeV);
          h_photon_eta1->fill(y.abseta());
        }
      }

      // Jets
      h_jets_n->fill(jets.size());
      size_t ijet = 0;
      for (const Jet& j : jets) {
        h_jets_pt->fill(j.pT()/GeV);
        h_jets_eta->fill(j.abseta());
        if (ijet++ == 0) {
          h_jets_pt1->fill(j.pT()/GeV);
          h_jets_eta1->fill(j.abseta());
        }
      }

      // b-jets
      h_bjets_n->fill(bjets.size());
      size_t ibjet = 0;
      for (const Jet& bj : bjets) {
        h_bjets_pt->fill(bj.pT()/GeV);
        h_bjets_eta->fill(bj.abseta());
        if (ibjet++ == 0) {
          h_bjets_pt1->fill(bj.pT()/GeV);
          h_bjets_eta1->fill(bj.abseta());
        }
      }

      // MET
      const double met = RECO ? apply<SmearedMET>(event, "MET").met() : apply<MissingMomentum>(event, "MET").met();
      try {
        h_met->fill(met/GeV);
      } catch (...) {}
    }


    // /// Normalise histograms etc., after the run
    // void finalize() {

    //   normalize(_h_YYYY); // normalize to unity
    //   scale(_h_ZZZZ, crossSection()/picobarn/sumOfWeights()); // norm to cross section

    // }

    //@}


    /// @name Histograms
    Histo1DPtr h_elec_n, h_elec_pt, h_elec_pt1, h_elec_eta, h_elec_eta1;
    Histo1DPtr h_muon_n, h_muon_pt, h_muon_pt1, h_muon_eta, h_muon_eta1;
    Histo1DPtr h_tau_n, h_tau_pt, h_tau_pt1, h_tau_eta, h_tau_eta1;
    Histo1DPtr h_photon_n, h_photon_pt, h_photon_pt1, h_photon_eta, h_photon_eta1;
    Histo1DPtr h_jets_n, h_jets_pt, h_jets_pt1, h_jets_eta, h_jets_eta1;
    Histo1DPtr h_bjets_n, h_bjets_pt, h_bjets_pt1, h_bjets_eta, h_bjets_eta1;
    Histo1DPtr h_met;

    // Mode flag
    bool RECO = true;
    bool ISO = false;

  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(ATLAS_TEST);


}


==> anc/ATLAS_TEST.plot <==
BEGIN PLOT /ATLAS_TEST/.*_eta.?
XLabel=Pseudorapidity, $|\eta|$
YLabel=$\mathrm{d}n/\mathrm{d}|\eta|$
LegendXPos=0.1
LegendYPos=0.7
END PLOT

BEGIN PLOT /ATLAS_TEST/.*_n
XLabel=Multiplicity, $N$
YLabel=$n$
#$\mathrm{d}n/\mathrm{d}N$
LegendXPos=0.6
LegendYPos=0.8
END PLOT

BEGIN PLOT /ATLAS_TEST/.*_pt.?
XLabel=Transverse momentum, $p_T$ [GeV]
YLabel=$\mathrm{d}n/\mathrm{d}p_T$ [GeV$^{-1}$]
LegendXPos=0.3
LegendYPos=0.6
END PLOT

BEGIN PLOT /ATLAS_TEST/met
XLabel=Missing transverse momentum, $E_T^\mathrm{miss}$ [GeV]
YLabel=$\mathrm{d}n/\mathrm{d}E_T^\mathrm{miss}$ [GeV$^{-1}$]
LegendXPos=0.7
LegendYPos=0.5
END PLOT



BEGIN PLOT /ATLAS_TEST/elec_n
LegendXPos=0.7
END PLOT

BEGIN PLOT /ATLAS_TEST/elec_pt.?
LegendYPos=0.4
END PLOT

BEGIN PLOT /ATLAS_TEST/bjets_pt.?
LegendYPos=0.7
END PLOT

BEGIN PLOT /ATLAS_TEST/jets_eta.?
LegendYPos=0.5
END PLOT

BEGIN PLOT /ATLAS_TEST/jets_n$
LegendXPos=0.4
LegendYPos=0.4
END PLOT

BEGIN PLOT /ATLAS_TEST/jets_pt$
LegendYPos=0.4
END PLOT

BEGIN PLOT /ATLAS_TEST/jets_pt1
LegendXPos=0.7
LegendYPos=0.5
END PLOT

BEGIN PLOT /ATLAS_TEST/muon_n
LegendXPos=0.7
LegendYPos=0.9
END PLOT

BEGIN PLOT /ATLAS_TEST/muon_pt.?
LegendXPos=0.2
LegendYPos=0.4
END PLOT

BEGIN PLOT /ATLAS_TEST/photon_
LegendXPos=0.7
LegendYPos=0.9
RatioPlotYMin=0.1
END PLOT

BEGIN PLOT /ATLAS_TEST/photon_eta
XMax=3
END PLOT

BEGIN PLOT /ATLAS_TEST/photon_n
LegendXPos=0.7
LegendYPos=0.35
RatioPlotYMin=0.1
END PLOT

BEGIN PLOT /ATLAS_TEST/tau_
LegendXPos=0.7
LegendYPos=0.9
RatioPlotYMin=0.1
END PLOT

BEGIN PLOT /ATLAS_TEST/tau_eta
XMax=4
END PLOT

BEGIN PLOT /ATLAS_TEST/tau_n
XMax=3.5
END PLOT

BEGIN PLOT /ATLAS_TEST/tau_pt
LegendXPos=0.7
LegendYPos=0.35
END PLOT

BEGIN PLOT /ATLAS_TEST/tau_pt$
YMin=2
RatioPlotYMax=2.1
END PLOT


==> anc/ATLAS_TEST.py <==
#!/usr/bin/env python

import sys
if len(sys.argv) < 2:
    print("Usage: {} input_file".format(sys.argv[0]))
    sys.exit(1)

# Set up ROOT + Delphes
import ROOT
ROOT.gSystem.Load("libDelphes")
ROOT.gInterpreter.Declare('#include "classes/DelphesClasses.h"')
ROOT.gInterpreter.Declare('#include "external/ExRootAnalysis/ExRootTreeReader.h"')

# Set up ROOT data connections
chain = ROOT.TChain("Delphes")
for arg in sys.argv[1:]:
  chain.Add(arg)
treeReader = ROOT.ExRootTreeReader(chain)
branchElec = treeReader.UseBranch("Electron")
branchMuon = treeReader.UseBranch("Muon")
# branchTau = treeReader.UseBranch("Tau")
branchJet = treeReader.UseBranch("Jet")
branchPhoton = treeReader.UseBranch("Photon")
branchMET = treeReader.UseBranch("MissingET")


# # Book histograms
import yoda
h_elec_n =      yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/elec_n")
h_elec_pt =     yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/elec_pt")
h_elec_pt1 =    yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/elec_pt1")
h_elec_eta =    yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/elec_eta")
h_elec_eta1 =   yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/elec_eta1")
h_muon_n =      yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/muon_n")
h_muon_pt =     yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/muon_pt")
h_muon_pt1 =    yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/muon_pt1")
h_muon_eta =    yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/muon_eta")
h_muon_eta1 =   yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/muon_eta1")
h_tau_n =       yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/tau_n")
h_tau_pt =      yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/tau_pt")
h_tau_pt1 =     yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/tau_pt1")
h_tau_eta =     yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/tau_eta")
h_tau_eta1 =    yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/tau_eta1")
h_photon_n =    yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/photon_n")
h_photon_pt =   yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/photon_pt")
h_photon_pt1 =  yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/photon_pt1")
h_photon_eta =  yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/photon_eta")
h_photon_eta1 = yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/photon_eta1")
h_jets_n =      yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/jets_n")
h_jets_pt =     yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/jets_pt")
h_jets_pt1 =    yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/jets_pt1")
h_jets_eta =    yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/jets_eta")
h_jets_eta1 =   yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/jets_eta1")
h_bjets_n =     yoda.Histo1D(8, -0.5, 7.5, "/ATLAS_TEST/bjets_n")
h_bjets_pt =    yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/bjets_pt")
h_bjets_pt1 =   yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/bjets_pt1")
h_bjets_eta =   yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/bjets_eta")
h_bjets_eta1 =  yoda.Histo1D(50, 0, 5, "/ATLAS_TEST/bjets_eta1")
h_met =         yoda.Histo1D(yoda.logspace(50, 1, 100), "/ATLAS_TEST/met")


# Loop over all events
# print(treeReader.GetEntries())
for entry in range(treeReader.GetEntries()):
    treeReader.ReadEntry(entry)

    # Electrons
    nelec = 0
    for i in range(branchElec.GetEntries()):
        e = branchElec.At(i)
        if e.PT < 10:
            continue
        nelec += 1
        h_elec_pt.fill(e.PT)
        h_elec_eta.fill(abs(e.Eta))
        if i == 0:
            h_elec_pt1.fill(e.PT)
            h_elec_eta1.fill(abs(e.Eta))
    h_elec_n.fill(nelec)

    # Muons
    nmuon = 0
    for i in range(branchMuon.GetEntries()):
        m = branchMuon.At(i)
        if m.PT < 10:
            continue
        nmuon += 1
        h_muon_pt.fill(m.PT)
        h_muon_eta.fill(abs(m.Eta))
        if i == 0:
            h_muon_pt1.fill(m.PT)
            h_muon_eta1.fill(abs(m.Eta))
    h_muon_n.fill(nmuon)

    # Taus
    ntau = 0
    for i in range(branchJet.GetEntries()):
        t = branchJet.At(i)
        if t.PT < 20 or t.TauTag != 1.0:
            continue
        ntau += 1
        h_tau_pt.fill(t.PT)
        h_tau_eta.fill(abs(t.Eta))
        if i == 0:
            h_tau_pt1.fill(t.PT)
            h_tau_eta1.fill(abs(t.Eta))
    h_tau_n.fill(ntau)

    # Photons
    nphoton = 0
    for i in range(branchPhoton.GetEntries()):
        y = branchPhoton.At(i)
        if y.PT < 10:
            continue
        nphoton += 1
        h_photon_pt.fill(y.PT)
        h_photon_eta.fill(abs(y.Eta))
        if i == 0:
            h_photon_pt1.fill(y.PT)
            h_photon_eta1.fill(abs(y.Eta))
    h_photon_n.fill(nphoton)

    # Jets
    njet, nbjet = 0, 0
    for i in range(branchJet.GetEntries()):
        j = branchJet.At(i)
        if j.PT < 20:
            continue
        njet += 1
        h_jets_pt.fill(j.PT)
        h_jets_eta.fill(abs(j.Eta))
        if i == 0:
            h_jets_pt1.fill(j.PT)
            h_jets_eta1.fill(abs(j.Eta))
        if j.BTag:
            nbjet += 1
            h_bjets_pt.fill(j.PT)
            h_bjets_eta.fill(abs(j.Eta))
            if nbjet == 1:
                h_bjets_pt1.fill(j.PT)
                h_bjets_eta1.fill(abs(j.Eta))
    h_jets_n.fill(njet)
    h_bjets_n.fill(nbjet)

    # MET
    met = branchMET.At(0).MET #P4().Pt()
    h_met.fill(met)

yoda.write([locals()[var] for var in dir() if var.startswith("h_")], "delphes.yoda")

# Plotting
# import matplotlib.pyplot as plt
# for hname in [var for var in dir() if var.startswith("h_")]:
#     h = locals()[hname]
#     plt.figure() #figsize=(10,7))
#     plt.plot(h.xMids(), h.yVals())
#     plt.close()


==> anc/delphes_card_ATLAS_iso_rivetbtag.tcl <==
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-5.0 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 5.0} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.5

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.5

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.5

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  # add EfficiencyFormula {0} {0.002+7.3e-06*pt}
  add EfficiencyFormula {0} {0.0007+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  # add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}
  add EfficiencyFormula {4} {0.03*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  # add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
  add EfficiencyFormula {5} {0.60*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}


==> anc/delphes_card_ATLAS_noiso.tcl <==
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-5.0 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 5.0} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}


==> anc/delphes_card_ATLAS_noiso_rivetbtag.tcl <==
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-5.0 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 5.0} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 5.0) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow

  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.0

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  # add EfficiencyFormula {0} {0.002+7.3e-06*pt}
  add EfficiencyFormula {0} {0.0007+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  # add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}
  add EfficiencyFormula {4} {0.03*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  # add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
  add EfficiencyFormula {5} {0.60*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}

